Four-loop collinear anomalous dimensions in QCD and $\mathcal{N} = 4$ super Yang-Mills

We calculate the collinear anomalous dimensions in massless four-loop QCD and $\mathcal{N} = 4$ supersymmetric Yang-Mills theory from the infrared poles of vertex form factors. We give very precise numerical approximations and a conjecture for the complete analytic results in both models we consider.

==> anc/collinear.m <==
(**********************************************************************
*   poles of quark and gluon form factor in four-loop QCD
*   and collinear anomalous dimensions
***********************************************************************
* Mathematica formatted file, compiled on 13 February 2021
*
* This file contains the main results of the paper
*
*   Four-loop collinear anomalous dimensions in QCD and N=4 super Yang-Mills
*   B. Agarwal, A. von Manteuffel, E. Panzer, R. M. Schabinger
*   February 2021.
*
* and, for convenience, also matter-dependent terms that were computed previously in:
*
*   Cusp and collinear anomalous dimensions in four-loop QCD from form factors
*   A. von Manteuffel, E. Panzer, R. M. Schabinger
*   Phys. Rev. Lett. 124, 162001 (24 April 2020)
*   doi: 10.1103/PhysRevLett.124.162001    arXiv: 2002.04617
*
* Contents:
*  - epsilon poles of bare QCD quark and gluon form factors at four loops
*    (expansions in d=4-2*eps dimensions, MSbar scheme)
*  - collinear anomalous dimensions for quarks and gluons in QCD
*
* Our conventions follow 2002.04617, see its ancillary file ff4l.m for
* further details.
*
* The analytic results depend on the symbol H defined by
* INT["Ddiminc2",12,27631,13,0,{1,2,1,1,0,1,1,1,1,1,0,1,0,1,1,0,0,0}] = H + O(ep)
* in eq. (10) of our paper.
*)

Print["preparing analytic four-loop results:"];
Print["ff:   polesFq[4], polesFg[4]"];
Print["dims: colq[1..4], colg[1..4]"];

SetAttributes[{Color},NHoldAll];

polesFq[4] = Color[CF*nf^3]*(1/(27*ep^5) + 11/(27*ep^4) + 
       (254/81 + (10*zeta[2])/27)/ep^3 + (331889/2916 + (2540*zeta[2])/81 + 
         (302*zeta[2]^2)/135 - (902*zeta[3])/81)/ep + 
       (29023/1458 + (110*zeta[2])/27 - (82*zeta[3])/81)/ep^2) + 
     Color[CF^3*nf]*(2/(3*ep^7) + 46/(9*ep^6) + 1555/(54*ep^5) + 
       (482393/972 + (361*zeta[2])/3 - (844*zeta[2]^2)/45 - (2002*zeta[3])/9)/
        ep^3 + (41473/324 + (38*zeta[2])/3 - (92*zeta[3])/3)/ep^4 + 
       (198160061/34992 + (111242*zeta[2])/27 - (277277*zeta[2]^2)/810 + 
         (169268*zeta[2]^3)/945 - (722675*zeta[3])/81 - (232*zeta[2]*zeta[3])/
          27 + (36410*zeta[3]^2)/27 - (185222*zeta[5])/135)/ep + 
       (20199679/11664 + (13903*zeta[2])/18 - (10358*zeta[2]^2)/135 - 
         (84533*zeta[3])/54 + (736*zeta[2]*zeta[3])/9 - (4234*zeta[5])/45)/
        ep^2) + (Color[(CA*dabc^2*NFV)/NF]*(352 + 880*zeta[2] - 
        (176*zeta[2]^2)/5 + (1232*zeta[3])/3 - (7040*zeta[5])/3))/ep + 
     (Color[(dabc^2*nf*NFV)/NF]*(-64 - 160*zeta[2] + (32*zeta[2]^2)/5 - 
        (224*zeta[3])/3 + (1280*zeta[5])/3))/ep + 
     Color[CF^2*nf^2]*(41/(162*ep^6) + 574/(243*ep^5) + 
       (835/54 + (73*zeta[2])/81)/ep^4 + (2404400/6561 + (2693*zeta[2])/27 - 
         (1072*zeta[2]^2)/405 - (70444*zeta[3])/729)/ep^2 + 
       (176390/2187 + (3016*zeta[2])/243 - (2620*zeta[3])/243)/ep^3 + 
       (78894607/52488 + (1354325*zeta[2])/2187 + (2356*zeta[2]^2)/243 - 
         (69377*zeta[3])/81 + (7808*zeta[2]*zeta[3])/243 + 
         (8948*zeta[5])/405)/ep) + Color[CA^2*CF*nf]*
      (121/(36*ep^5) + (4613/108 - (11*zeta[2])/3)/ep^4 + 
       (454943/1296 + (173*zeta[2])/9 + (11*zeta[2]^2)/5 - (242*zeta[3])/3)/
        ep^3 + (642302539/46656 + (2822933*zeta[2])/648 - 
         (24118*zeta[2]^2)/45 + (7493*zeta[2]^3)/135 - (638216*zeta[3])/81 + 
         (2000*zeta[2]*zeta[3])/9 + (2815*zeta[3]^2)/18 - (18749*zeta[5])/27)/
        ep + (18167275/7776 + (24313*zeta[2])/54 - (1313*zeta[2]^2)/15 - 
         (24721*zeta[3])/27 + 10*zeta[2]*zeta[3] + (1093*zeta[5])/18)/ep^2) + 
     Color[CA*CF*nf^2]*(-11/(18*ep^5) + (-395/54 + zeta[2]/3)/ep^4 + 
       (-75619/1296 - 5*zeta[2] + (19*zeta[3])/3)/ep^3 + 
       (-2953141/7776 - (2044*zeta[2])/27 + (39*zeta[2]^2)/5 + 
         (2170*zeta[3])/27)/ep^2 + (-102630137/46656 - (424399*zeta[2])/648 + 
         (1006*zeta[2]^2)/45 + (61459*zeta[3])/81 - (412*zeta[2]*zeta[3])/9 + 
         (784*zeta[5])/9)/ep) + Color[(d4FF*nf)/NF]*
      ((-8*zeta[2] + (8*zeta[3])/3 + (40*zeta[5])/3)/ep^2 + 
       (48 - (568*zeta[2])/3 + (40*zeta[2]^2)/3 - (1184*zeta[2]^3)/315 + 
         (664*zeta[3])/9 - 16*zeta[2]*zeta[3] - (152*zeta[3]^2)/3 + 
         (2720*zeta[5])/9)/ep) + Color[(CF*dabc^2*NFV)/NF]*
      ((-3008/3 - (4880*zeta[2])/3 + (656*zeta[2]^2)/3 + 
         (155648*zeta[2]^3)/315 - (2512*zeta[3])/9 - 480*zeta[2]*zeta[3] + 
         (5504*zeta[3]^2)/3 - (6272*zeta[5])/9)/ep + 
       (-64 - 160*zeta[2] + (32*zeta[2]^2)/5 - (224*zeta[3])/3 + 
         (1280*zeta[5])/3)/ep^2) + Color[CA*CF^2*nf]*
      (-451/(162*ep^6) + (-6740/243 + (41*zeta[2])/27)/ep^5 + 
       (-45430/243 - (373*zeta[2])/81 + (629*zeta[3])/27)/ep^4 + 
       (-17699357/17496 - (3725*zeta[2])/27 + (2737*zeta[2]^2)/135 + 
         (75875*zeta[3])/243)/ep^3 + (-503448835/104976 - 
         (944588*zeta[2])/729 + (75967*zeta[2]^2)/405 + 
         (3542089*zeta[3])/1458 - (7328*zeta[2]*zeta[3])/81 + 
         (632*zeta[5])/3)/ep^2 + (-1463037025/69984 - (38449933*zeta[2])/
          4374 + (653551*zeta[2]^2)/810 + (8954*zeta[2]^3)/315 + 
         (12023774*zeta[3])/729 - (9668*zeta[2]*zeta[3])/243 - 
         (81152*zeta[3]^2)/81 + (860897*zeta[5])/405)/ep) + 
     Color[CA^2*CF^2]*(4961/(648*ep^6) + (38657/486 - (451*zeta[2])/54)/
        ep^5 + (1066517/1944 - (179*zeta[2])/36 + (397*zeta[2]^2)/90 - 
         (7975*zeta[3])/54)/ep^4 + (1585980203/104976 + (23659021*zeta[2])/
          5832 - (281117*zeta[2]^2)/270 + (67988*zeta[2]^3)/945 - 
         (32023111*zeta[3])/2916 + (24518*zeta[2]*zeta[3])/81 + 
         (6065*zeta[3]^2)/18 - (16903*zeta[5])/18)/ep^2 + 
       (107084117/34992 + (358559*zeta[2])/972 - (31259*zeta[2]^2)/270 - 
         (754991*zeta[3])/486 + (293*zeta[2]*zeta[3])/9 + (272*zeta[5])/3)/
        ep^3 + (29277646423/419904 + 60*H + (347179283*zeta[2])/11664 - 
         (24918629*zeta[2]^2)/4860 - (14915*zeta[2]^3)/63 - 
         (380023273*zeta[3])/5832 - (89743*zeta[2]*zeta[3])/27 + 
         (56017*zeta[2]^2*zeta[3])/135 + (654539*zeta[3]^2)/81 - 
         (4167568*zeta[5])/405 + (6571*zeta[2]*zeta[5])/9 - 
         (98381*zeta[7])/36)/ep) + Color[d4AF/NF]*
      ((4*zeta[2] + (248*zeta[2]^3)/35 - (4*zeta[3])/3 + 12*zeta[3]^2 - 
         (110*zeta[5])/3)/ep^2 + (-24 + 80*H + (272*zeta[2])/3 - 
         (388*zeta[2]^2)/15 - (30236*zeta[2]^3)/315 - (5504*zeta[3])/9 + 
         704*zeta[2]*zeta[3] + (1092*zeta[2]^2*zeta[3])/5 - 
         (1982*zeta[3]^2)/3 + (18230*zeta[5])/9 - 328*zeta[2]*zeta[5] - 
         (2481*zeta[7])/2)/ep) + Color[CF^4]*(2/(3*ep^8) + 4/ep^7 + 
       (59/3 - (4*zeta[2])/3)/ep^6 + (6559/24 + (164*zeta[2])/3 - 
         (296*zeta[2]^2)/15 - (508*zeta[3])/3)/ep^4 + 
       (461/6 + 4*zeta[2] - (272*zeta[3])/9)/ep^5 + 
       (298691/96 + (7733*zeta[2])/4 - (868*zeta[2]^2)/3 - 
         (6784*zeta[2]^3)/315 - (30826*zeta[3])/9 - (880*zeta[2]*zeta[3])/3 + 
         (19360*zeta[3]^2)/27 - (8876*zeta[5])/5)/ep^2 + 
       (1825/2 + (1117*zeta[2])/3 - (412*zeta[2]^2)/5 - (8390*zeta[3])/9 + 
         (640*zeta[2]*zeta[3])/9 - (3008*zeta[5])/15)/ep^3 + 
       (94257/8 + (26425*zeta[2])/3 + (479*zeta[2]^2)/15 - 
         (16786*zeta[2]^3)/15 - (87481*zeta[3])/18 - (32966*zeta[2]*zeta[3])/
          9 + (6208*zeta[2]^2*zeta[3])/9 + (14060*zeta[3]^2)/9 - 
         (235816*zeta[5])/15 + (5792*zeta[2]*zeta[5])/5 - (14162*zeta[7])/21)/
        ep) + Color[CA^3*CF]*(-1331/(216*ep^5) + 
       (-5863/72 + (121*zeta[2])/12)/ep^4 + 
       (-73901/108 - (1927*zeta[2])/108 - (121*zeta[2]^2)/10 + 
         (3025*zeta[3])/12)/ep^3 + (-27082243/5832 - (31177*zeta[2])/36 + 
         (2893*zeta[2]^2)/12 + (626*zeta[2]^3)/105 + (223525*zeta[3])/81 - 
         77*zeta[2]*zeta[3] + zeta[3]^2/2 - (13013*zeta[5])/36)/ep^2 + 
       (-651546401/23328 - (70*H)/3 - (6051515*zeta[2])/648 + 
         (506519*zeta[2]^2)/270 - (40859*zeta[2]^3)/135 + 
         (1206563*zeta[3])/54 - (226*zeta[2]*zeta[3])/9 - 
         (239*zeta[2]^2*zeta[3])/10 - (44147*zeta[3]^2)/36 + 
         (14285*zeta[5])/108 - (31*zeta[2]*zeta[5])/3 + (18927*zeta[7])/16)/
        ep) + Color[CA*CF^3]*(-11/(3*ep^7) + (-265/9 + 2*zeta[2])/ep^6 + 
       (-18293/108 + 6*zeta[2] + 26*zeta[3])/ep^5 + 
       (-510383/648 - (343*zeta[2])/6 + (78*zeta[2]^2)/5 + (3044*zeta[3])/9)/
        ep^4 + (-12668057/3888 - (26125*zeta[2])/36 + (10282*zeta[2]^2)/45 + 
         (117305*zeta[3])/54 - 96*zeta[2]*zeta[3] + 182*zeta[5])/ep^3 + 
       (-295187171/23328 - (1107673*zeta[2])/216 + (56921*zeta[2]^2)/54 + 
         (13976*zeta[2]^3)/315 + (3836057*zeta[3])/324 + 
         (724*zeta[2]*zeta[3])/9 - 854*zeta[3]^2 + (108332*zeta[5])/45)/
        ep^2 + (-6800926313/139968 - 40*H - (38043757*zeta[2])/1296 + 
         (5508667*zeta[2]^2)/1620 + (712849*zeta[2]^3)/945 + 
         (101125253*zeta[3])/1944 + (197249*zeta[2]*zeta[3])/27 - 
         (12008*zeta[2]^2*zeta[3])/15 - (291697*zeta[3]^2)/27 + 
         (1097047*zeta[5])/54 - (11048*zeta[2]*zeta[5])/5 + 
         (13149*zeta[7])/2)/ep);
 
polesFg[4] = (69*Color[CF^3*nf])/(4*ep) + Color[CA*nf^3]*
      (1/(27*ep^5) + 5/(27*ep^4) + (-55/81 - (14*zeta[2])/27)/ep^3 + 
       (-465631/2916 - (262*zeta[2])/81 - (802*zeta[2]^2)/135 - 
         (5450*zeta[3])/81)/ep + (-24167/1458 - (70*zeta[2])/27 - 
         (586*zeta[3])/81)/ep^2) + (Color[(d4FF*nf^2)/NA]*
       (-176/3 + 128*zeta[3]))/ep + Color[CF*nf^3]*
      (-2/(3*ep^3) + (-145/9 + (32*zeta[3])/3)/ep^2 + 
       (-10003/54 + (68*zeta[2])/9 + (352*zeta[2]^2)/45 + (1040*zeta[3])/9)/
        ep) + Color[CA^2*nf^2]*(41/(162*ep^6) + 113/(486*ep^5) + 
       (-151/27 - (128*zeta[2])/81)/ep^4 + 
       (-1144163/209952 + (425*zeta[2])/9 - (7087*zeta[2]^2)/405 - 
         (35848*zeta[3])/729)/ep^2 + (-1085641/34992 + (799*zeta[2])/243 - 
         (5167*zeta[3])/243)/ep^3 + (541388327/419904 + 
         (2504629*zeta[2])/17496 - (37894*zeta[2]^2)/1215 + 
         (28705*zeta[3])/324 + (26396*zeta[2]*zeta[3])/243 - 
         (73282*zeta[5])/405)/ep) + Color[CA^2*CF*nf]*
      (-22/(9*ep^5) + (40735/648 + (157*zeta[2])/18 + (64*zeta[2]^2)/5 - 
         (1901*zeta[3])/27)/ep^3 + (-733/54 + (176*zeta[3])/9)/ep^4 + 
       (73947103/23328 - (375197*zeta[2])/648 - (20827*zeta[2]^2)/90 - 
         (2896*zeta[2]^3)/21 - (274931*zeta[3])/972 + (7582*zeta[2]*zeta[3])/
          27 - (18425*zeta[3]^2)/27 - (22331*zeta[5])/27)/ep + 
       (3167059/3888 - (4469*zeta[2])/108 - (763*zeta[2]^2)/15 - 
         (29530*zeta[3])/81 - (532*zeta[2]*zeta[3])/9 - (685*zeta[5])/9)/
        ep^2) + Color[CA*CF*nf^2]*(-7/(3*ep^4) + (-1115/36 + 26*zeta[3])/
        ep^3 + (-12749/108 + (148*zeta[2])/9 + (806*zeta[2]^2)/45 + 
         (580*zeta[3])/9)/ep^2 + (642623/1296 + (1475*zeta[2])/18 + 
         (1784*zeta[2]^2)/45 - (5797*zeta[3])/27 - (1132*zeta[2]*zeta[3])/9 + 
         (442*zeta[5])/9)/ep) + Color[CA^3*nf]*(2/(3*ep^7) - 271/(162*ep^6) + 
       (-9329/972 - (31*zeta[2])/27)/ep^5 + (6293/972 + (1253*zeta[2])/81 - 
         (583*zeta[3])/27)/ep^4 + (7863881/34992 + (1727*zeta[2])/81 - 
         (2198*zeta[2]^2)/135 + (11651*zeta[3])/243)/ep^3 + 
       (217942129/209952 - (350995*zeta[2])/1458 + (4982*zeta[2]^2)/81 + 
         (126722*zeta[3])/729 + (4570*zeta[2]*zeta[3])/81 - 
         (5213*zeta[5])/90)/ep^2 + (-929929/46656 - (24361195*zeta[2])/
          17496 + (95137*zeta[2]^2)/540 + (109234*zeta[2]^3)/945 + 
         (778241*zeta[3])/2916 - (185155*zeta[2]*zeta[3])/486 + 
         (121679*zeta[3]^2)/162 + (209093*zeta[5])/1620)/ep) + 
     Color[CF^2*nf^2]*(1/(2*ep^2) + (-74/3 - 236*zeta[3] + 320*zeta[5])/ep) + 
     Color[CA*CF^2*nf]*(-11/(8*ep^3) + (-1537/24 - (407*zeta[3])/2 + 
         330*zeta[5])/ep^2 + (-38669/96 + (607*zeta[2])/12 - 
         (1349*zeta[2]^2)/10 + (73096*zeta[2]^3)/315 - (3919*zeta[3])/3 + 
         32*zeta[2]*zeta[3] + 554*zeta[3]^2 + 360*zeta[5])/ep) + 
     Color[(d4AF*nf)/NA]*((-8*zeta[2] + (8*zeta[3])/3 + (40*zeta[5])/3)/
        ep^2 + (152/3 + 8*zeta[2] - (308*zeta[2]^2)/15 + 
         (1808*zeta[2]^3)/315 - (5312*zeta[3])/9 - 152*zeta[2]*zeta[3] - 
         (152*zeta[3]^2)/3 + (3860*zeta[5])/9)/ep) + 
     Color[d4AA/NA]*((4*zeta[2] + (248*zeta[2]^3)/35 - (4*zeta[3])/3 + 
         12*zeta[3]^2 - (110*zeta[5])/3)/ep^2 + 
       (-32/3 + 80*H - 8*zeta[2] - (134*zeta[2]^2)/15 - 
         (31732*zeta[2]^3)/315 - (2804*zeta[3])/9 + 772*zeta[2]*zeta[3] + 
         (1092*zeta[2]^2*zeta[3])/5 - (1982*zeta[3]^2)/3 + 
         (17660*zeta[5])/9 - 328*zeta[2]*zeta[5] - (2481*zeta[7])/2)/ep) + 
     Color[CA^4]*(2/(3*ep^8) - 11/(3*ep^7) + (137/648 + (2*zeta[2])/3)/ep^6 + 
       (52775/1944 + (341*zeta[2])/54 - (38*zeta[3])/9)/ep^5 + 
       (11383/243 - (1889*zeta[2])/54 + (5*zeta[2]^2)/18 + (605*zeta[3])/54)/
        ep^4 + (-257277595/104976 + (175724*zeta[2])/729 - 
         (7493*zeta[2]^2)/180 + (95198*zeta[2]^3)/945 + 
         (653867*zeta[3])/729 + (1199*zeta[2]*zeta[3])/81 + 
         (5413*zeta[3]^2)/27 - (64669*zeta[5])/60)/ep^2 + 
       (-5347817/17496 - (114673*zeta[2])/972 + (517*zeta[2]^2)/27 + 
         (20405*zeta[3])/972 + (23*zeta[2]*zeta[3])/3 + (1082*zeta[5])/15)/
        ep^3 + (-749534537/104976 - (10*H)/3 + (196729*zeta[2])/72 + 
         (1875703*zeta[2]^2)/4860 - (1086766*zeta[2]^3)/945 + 
         (7693631*zeta[3])/1458 + (92429*zeta[2]*zeta[3])/162 + 
         (75677*zeta[2]^2*zeta[3])/270 - (1098847*zeta[3]^2)/324 - 
         (651151*zeta[5])/405 - (14914*zeta[2]*zeta[5])/45 + 
         (4385053*zeta[7])/1008)/ep);
 
colq[1] = 6*Color[CF];
 
colq[2] = Color[CF*nf]*(-130/27 - 4*zeta[2]) + 
     Color[CA*CF]*(961/27 + 22*zeta[2] - 52*zeta[3]) + 
     Color[CF^2]*(3 - 24*zeta[2] + 48*zeta[3]);
 
colq[3] = Color[CF^2*nf]*(-2953/27 + (52*zeta[2])/3 + (112*zeta[2]^2)/3 - 
       (512*zeta[3])/9) + Color[CF*nf^2]*(-4834/729 + (40*zeta[2])/9 + 
       (16*zeta[3])/27) + Color[CA*CF*nf]*(17318/729 - (5188*zeta[2])/81 - 
       (88*zeta[2]^2)/5 + (1928*zeta[3])/27) + 
     Color[CF^3]*(29 + 36*zeta[2] + (576*zeta[2]^2)/5 + 136*zeta[3] - 
       64*zeta[2]*zeta[3] - 480*zeta[5]) + Color[CA*CF^2]*
      (151/2 - (820*zeta[2])/3 - (1976*zeta[2]^2)/15 + (1688*zeta[3])/3 + 
       32*zeta[2]*zeta[3] + 240*zeta[5]) + Color[CA^2*CF]*
      (139345/1458 + (14326*zeta[2])/81 + (332*zeta[2]^2)/5 - 
       (7052*zeta[3])/9 + (176*zeta[2]*zeta[3])/3 + 272*zeta[5]);
 
colq[4] = Color[CF*nf^3]*(-37382/6561 + (16*zeta[2])/27 + 
       (128*zeta[2]^2)/135 + (1424*zeta[3])/243) + 
     Color[(d4FF*nf)/NF]*(-384 + (4544*zeta[2])/3 - (320*zeta[2]^2)/3 + 
       (9472*zeta[2]^3)/315 - (5312*zeta[3])/9 + 128*zeta[2]*zeta[3] + 
       (1216*zeta[3]^2)/3 - (21760*zeta[5])/9) + Color[CA*CF^2*nf]*
      (-1092511/972 + (673*zeta[2])/27 + (105488*zeta[2]^2)/135 + 
       (5744*zeta[2]^3)/35 - (23518*zeta[3])/81 + (3904*zeta[2]*zeta[3])/9 - 
       (3400*zeta[3]^2)/3 - (4472*zeta[5])/3) + Color[CA*CF*nf^2]*
      (-97189/17496 + (41579*zeta[2])/729 + (152*zeta[2]^2)/15 + 
       (14872*zeta[3])/243 + (256*zeta[2]*zeta[3])/9 - (1184*zeta[5])/9) + 
     Color[CF^2*nf^2]*(9965/486 + (1972*zeta[2])/27 - (8032*zeta[2]^2)/135 - 
       (4232*zeta[3])/81 - (224*zeta[2]*zeta[3])/9 + (1040*zeta[5])/9) + 
     Color[CA^2*CF*nf]*(326863/1944 - (445117*zeta[2])/729 - 
       (17164*zeta[2]^2)/45 + (24184*zeta[2]^3)/315 + (140632*zeta[3])/243 - 
       (3584*zeta[2]*zeta[3])/9 + (6916*zeta[3]^2)/9 + (6088*zeta[5])/27) + 
     Color[CF^3*nf]*(27949/108 + 322*zeta[2] - (668*zeta[2]^2)/5 - 
       (117344*zeta[2]^3)/315 - (1120*zeta[3])/9 - (512*zeta[2]*zeta[3])/3 + 
       368*zeta[3]^2 + (3872*zeta[5])/3) + Color[CA*CF^3]*
      (-2085/2 + 320*H + 2334*zeta[2] + (8188*zeta[2]^2)/5 + 
       (527336*zeta[2]^3)/315 - 9400*zeta[3] + (1784*zeta[2]*zeta[3])/3 + 
       (4512*zeta[2]^2*zeta[3])/5 + 3240*zeta[3]^2 + 6048*zeta[5] + 
       3328*zeta[2]*zeta[5] - 25060*zeta[7]) + Color[CA^3*CF]*
      (7179083/26244 + (560*H)/3 + (1062149*zeta[2])/729 + 
       (179182*zeta[2]^2)/135 - (139592*zeta[2]^3)/315 - 
       (2159464*zeta[3])/243 + (25480*zeta[2]*zeta[3])/9 + 
       (956*zeta[2]^2*zeta[3])/5 - (11674*zeta[3]^2)/9 + 
       (301166*zeta[5])/27 + (248*zeta[2]*zeta[5])/3 - (18927*zeta[7])/2) + 
     Color[d4AF/NF]*(192 - 640*H - (2176*zeta[2])/3 + (3104*zeta[2]^2)/15 + 
       (241888*zeta[2]^3)/315 + (44032*zeta[3])/9 - 5632*zeta[2]*zeta[3] - 
       (8736*zeta[2]^2*zeta[3])/5 + (15856*zeta[3]^2)/3 - 
       (145840*zeta[5])/9 + 2624*zeta[2]*zeta[5] + 9924*zeta[7]) + 
     Color[CF^4]*(4873/12 - 900*zeta[2] - (1368*zeta[2]^2)/5 - 
       (33776*zeta[2]^3)/35 + 4008*zeta[3] - 240*zeta[2]*zeta[3] + 
       (256*zeta[2]^2*zeta[3])/5 - 2304*zeta[3]^2 - 5040*zeta[5] - 
       768*zeta[2]*zeta[5] + 11760*zeta[7]) + Color[CA^2*CF^2]*
      (29639/18 - 480*H - (93542*zeta[2])/27 - (44792*zeta[2]^2)/27 - 
       (26136*zeta[2]^3)/35 + (375964*zeta[3])/27 - (21728*zeta[2]*zeta[3])/
        9 - (6128*zeta[2]^2*zeta[3])/5 + (196*zeta[3]^2)/3 - 
       (97292*zeta[5])/9 - 3008*zeta[2]*zeta[5] + 22050*zeta[7]);
 
colg[1] = (22*Color[CA])/3 - (4*Color[nf])/3;
 
colg[2] = -4*Color[CF*nf] + Color[CA*nf]*(-256/27 + (4*zeta[2])/3) + 
     Color[CA^2]*(1384/27 - (22*zeta[2])/3 - 4*zeta[3]);
 
colg[3] = 2*Color[CF^2*nf] + (22*Color[CF*nf^2])/9 + 
     Color[CA^2*nf]*(-30715/729 + (2396*zeta[2])/81 - (328*zeta[2]^2)/15 - 
       (712*zeta[3])/27) + Color[CA*nf^2]*(269/729 - (40*zeta[2])/27 + 
       (112*zeta[3])/27) + Color[CA*CF*nf]*(-2434/27 + 4*zeta[2] + 
       (32*zeta[2]^2)/5 + (304*zeta[3])/9) + 
     Color[CA^3]*(194372/729 - (12218*zeta[2])/81 + (1276*zeta[2]^2)/15 - 
       (244*zeta[3])/3 + (80*zeta[2]*zeta[3])/3 + 32*zeta[5]);
 
colg[4] = 46*Color[CF^3*nf] + (308*Color[CF*nf^3])/243 + 
     Color[CF^2*nf^2]*(676/27 - (352*zeta[3])/9) + 
     Color[CA*nf^3]*(-15890/6561 - (16*zeta[2])/81 + (256*zeta[2]^2)/135 - 
       (400*zeta[3])/243) + Color[(d4FF*nf^2)/NA]*
      (-1408/9 + (1024*zeta[3])/3) + Color[(d4AF*nf)/NA]*
      (448/9 - 64*zeta[2] + (2464*zeta[2]^2)/15 - (14464*zeta[2]^3)/315 + 
       (2560*zeta[3])/9 + 1216*zeta[2]*zeta[3] + (1216*zeta[3]^2)/3 - 
       (30880*zeta[5])/9) + Color[CA*CF^2*nf]*(685/12 - 2*zeta[2] + 
       (148*zeta[2]^2)/5 - (320*zeta[2]^3)/7 + (1592*zeta[3])/3 - 
       80*zeta[3]^2 - (1600*zeta[5])/3) + Color[CA^2*nf^2]*
      (611939/17496 - (13483*zeta[2])/729 + (3128*zeta[2]^2)/135 + 
       (37354*zeta[3])/243 - 32*zeta[2]*zeta[3] - (1024*zeta[5])/9) + 
     Color[CA^2*CF*nf]*(-903983/972 + (3023*zeta[2])/9 - 
       (1196*zeta[2]^2)/45 + (5632*zeta[2]^3)/315 + (29606*zeta[3])/81 - 
       176*zeta[2]*zeta[3] + 152*zeta[3]^2 + (8*zeta[5])/9) + 
     Color[CA*CF*nf^2]*(1199/18 - (172*zeta[2])/9 + (128*zeta[2]^2)/45 - 
       (1688*zeta[3])/81 + (32*zeta[2]*zeta[3])/3 + (304*zeta[5])/9) + 
     Color[CA^3*nf]*(-421325/1944 + (155273*zeta[2])/729 - 
       (69502*zeta[2]^2)/135 + (148976*zeta[2]^3)/945 - 
       (260822*zeta[3])/243 + 148*zeta[2]*zeta[3] - (596*zeta[3]^2)/9 + 
       (16066*zeta[5])/27) + Color[CA^4]*(10672040/6561 + (80*H)/3 - 
       (1051411*zeta[2])/729 + (248368*zeta[2]^2)/135 - 
       (100208*zeta[2]^3)/135 - (21940*zeta[3])/243 + (2068*zeta[2]*zeta[3])/
        3 - (404*zeta[2]^2*zeta[3])/5 - (2686*zeta[3]^2)/9 + 
       (37232*zeta[5])/27 - (1096*zeta[2]*zeta[5])/3 - (1427*zeta[7])/2) + 
     Color[d4AA/NA]*(128/9 - 640*H + 64*zeta[2] + (1072*zeta[2]^2)/15 + 
       (253856*zeta[2]^3)/315 + (39328*zeta[3])/9 - 6176*zeta[2]*zeta[3] - 
       (8736*zeta[2]^2*zeta[3])/5 + (15856*zeta[3]^2)/3 - 
       (141280*zeta[5])/9 + 2624*zeta[2]*zeta[5] + 9924*zeta[7]);


==> anc/collinear.mpl <==
#======================================================================
#   4-loop quark and gluon QCD form factor epsilon-expansions 
#   and collinear anomalous dimensions
#======================================================================
# Maple formatted text file, compiled by Erik Panzer on 18 February 2021
#
# This file contains the main results of the paper:
#
#   Four-loop collinear anomalous dimensions in QCD and N=4 super Yang-Mills
#   B. Agarwal, A. von Manteuffel, E. Panzer, R. M. Schabinger
#   February 2021.
#
# and, for convenience, also matter-dependent terms that were computed previously in:
#
#   Cusp and collinear anomalous dimensions in four-loop QCD from form factors
#   A. von Manteuffel, E. Panzer, R. M. Schabinger
#   Phys. Rev. Lett. 124, 162001 (24 April 2020)
#   doi: 10.1103/PhysRevLett.124.162001    arXiv: 2002.04617
#
# Contents:
#  - epsilon expansions of bare massless QCD quark and gluon form factors to four loops
#    (expansions in d=4-2*eps dimensions, MSbar scheme, full results up to and including the 1/eps poles at 4 loops, colour structures for arbitrary gauge group)
#  - quark and gluon collinear anomalous dimensions (analytic and numeric)


# The undetermined, finite form factor integral from eq. (10):
HHnum := -0.7015802723647+7*10^(-11)*HHerr: # eq. (11)
# Conjectured exact value from eqs. (25) and (28):
HHcon := 161/16*Zeta(7)+5/2*Zeta(5)*Zeta(2)-5/2*Zeta(3)*Zeta(2)^2+10*Zeta(3)^2+223/210*Zeta(2)^3-25*Zeta(5)-6*Zeta(2)*Zeta(3)+3/10*Zeta(2)^2+9*Zeta(3):


#======================================================================
#   4-loop quark and gluon form factor expansions
#======================================================================
#
# The new results are the 1/eps poles for the matter-independent colour structures. For convenience, we also include here also all other (previously known) poles:

# 4-loop quark form factor:

Fq[4] :=
+(CF*Nf^3)*(
   + eps^(-5)*(1/27)
   + eps^(-4)*(11/27)
   + eps^(-3)*(5/81*Pi^2+254/81)
   + eps^(-2)*(-82/81*Zeta(3)+55/81*Pi^2+29023/1458)
   + eps^(-1)*(151/2430*Pi^4-902/81*Zeta(3)+1270/243*Pi^2+331889/2916)
   + eps^(0)*(-2194/135*Zeta(5)-410/243*Pi^2*Zeta(3)+1661/2430*Pi^4-20828/243*Zeta(3)+145115/4374*Pi^2+10739263/17496)
   + O(eps)
)
+(CA*Nf^2*CF)*(
   + eps^(-5)*(-11/18)
   + eps^(-4)*(1/18*Pi^2-395/54)
   + eps^(-3)*(19/3*Zeta(3)-5/6*Pi^2-75619/1296)
   + eps^(-2)*(13/60*Pi^4+2170/27*Zeta(3)-1022/81*Pi^2-2953141/7776)
   + eps^(-1)*(784/9*Zeta(5)-206/27*Pi^2*Zeta(3)+503/810*Pi^4+61459/81*Zeta(3)-424399/3888*Pi^2-102630137/46656)
   + eps^(0)*(-218/9*Pi^2*Zeta(3)+2897315/486*Zeta(3)-5825827/7776*Pi^2-1861/2430*Pi^4+150886/135*Zeta(5)-1714/3*Zeta(3)^2-709/17010*Pi^6-3325501813/279936)
   + O(eps)
)
+(Nf^2*CF^2)*(
   + eps^(-6)*(41/162)
   + eps^(-5)*(574/243)
   + eps^(-4)*(73/486*Pi^2+835/54)
   + eps^(-3)*(176390/2187+1508/729*Pi^2-2620/243*Zeta(3))
   + eps^(-2)*(-268/3645*Pi^4-70444/729*Zeta(3)+2693/162*Pi^2+2404400/6561)
   + eps^(-1)*(8948/405*Zeta(5)+3904/729*Pi^2*Zeta(3)+589/2187*Pi^4-69377/81*Zeta(3)+1354325/13122*Pi^2+78894607/52488)
   + eps^(0)*(88900/2187*Pi^2*Zeta(3)-90719803/13122*Zeta(3)+44208841/78732*Pi^2+4777/4860*Pi^4+187364/1215*Zeta(5)+689582/729*Zeta(3)^2+47813/51030*Pi^6+5325319081/944784)
   + O(eps)
)
+(CA^2*Nf*CF)*(
   + eps^(-5)*(121/36)
   + eps^(-4)*(4613/108-11/18*Pi^2)
   + eps^(-3)*(11/180*Pi^4-242/3*Zeta(3)+173/54*Pi^2+454943/1296)
   + eps^(-2)*(1093/18*Zeta(5)+5/3*Pi^2*Zeta(3)-1313/540*Pi^4-24721/27*Zeta(3)+24313/324*Pi^2+18167275/7776)
   + eps^(-1)*(2815/18*Zeta(3)^2+7493/29160*Pi^6-18749/27*Zeta(5)+1000/27*Pi^2*Zeta(3)-12059/810*Pi^4-638216/81*Zeta(3)+2822933/3888*Pi^2+642302539/46656)
   + O(1)
)
+(CA*Nf*CF^2)*(
   + eps^(-6)*(-451/162)
   + eps^(-5)*(41/162*Pi^2-6740/243)
   + eps^(-4)*(629/27*Zeta(3)-373/486*Pi^2-45430/243)
   + eps^(-3)*(2737/4860*Pi^4+75875/243*Zeta(3)-3725/162*Pi^2-17699357/17496)
   + eps^(-2)*(632/3*Zeta(5)-3664/243*Pi^2*Zeta(3)+75967/14580*Pi^4+3542089/1458*Zeta(3)-472294/2187*Pi^2-503448835/104976)
   + eps^(-1)*(4477/34020*Pi^6-81152/81*Zeta(3)^2+860897/405*Zeta(5)-4834/729*Pi^2*Zeta(3)+653551/29160*Pi^4+12023774/729*Zeta(3)-38449933/26244*Pi^2-1463037025/69984)
   + O(1)
)
+(CF^3*Nf)*(
   + eps^(-7)*(2/3)
   + eps^(-6)*(46/9)
   + eps^(-5)*(1555/54)
   + eps^(-4)*(-92/3*Zeta(3)+19/9*Pi^2+41473/324)
   + eps^(-3)*(-211/405*Pi^4-2002/9*Zeta(3)+361/18*Pi^2+482393/972)
   + eps^(-2)*(368/27*Pi^2*Zeta(3)-4234/45*Zeta(5)-5179/2430*Pi^4-84533/54*Zeta(3)+13903/108*Pi^2+20199679/11664)
   + eps^(-1)*(36410/27*Zeta(3)^2+42317/51030*Pi^6-185222/135*Zeta(5)-116/81*Pi^2*Zeta(3)-277277/29160*Pi^4-722675/81*Zeta(3)+55621/81*Pi^2+198160061/34992)
   + O(1)
)
+(Nf*d4FF/NF)*(
   + eps^(-2)*(40/3*Zeta(5)+8/3*Zeta(3)-4/3*Pi^2)
   + eps^(-1)*(-148/8505*Pi^6-152/3*Zeta(3)^2-8/3*Pi^2*Zeta(3)+2720/9*Zeta(5)+10/27*Pi^4+664/9*Zeta(3)-284/9*Pi^2+48)
   + eps^(0)*(-1240*Zeta(7)-988/135*Pi^4*Zeta(3)+496/9*Pi^2*Zeta(5)+10405/10206*Pi^6+680/9*Zeta(3)^2+95098/27*Zeta(5)+46/9*Pi^2*Zeta(3)+1888/405*Pi^4-13414/27*Zeta(3)-10783/27*Pi^2+3190/3)
   + O(eps)
)
+(Nf*Nqgamma*d3FF/NF)*(
   + eps^(-1)*(1280/3*Zeta(5)+8/45*Pi^4-224/3*Zeta(3)-80/3*Pi^2-64)
   + eps^(0)*(2304*Zeta(3)^2+68224/25515*Pi^6-8512/9*Zeta(5)-944/9*Pi^2*Zeta(3)+3112/405*Pi^4-3520/9*Zeta(3)-8464/27*Pi^2-11296/9)
   + O(eps)
)
+(CA^3*CF)*(
   + eps^(-5)*(-1331/216)
   + eps^(-4)*(121/72*Pi^2-5863/72)
   + eps^(-3)*(-121/360*Pi^4+3025/12*Zeta(3)-1927/648*Pi^2-73901/108)
   + eps^(-2)*(1/2*Zeta(3)^2+313/11340*Pi^6-13013/36*Zeta(5)-77/6*Pi^2*Zeta(3)+2893/432*Pi^4+223525/81*Zeta(3)-31177/216*Pi^2-27082243/5832)
   + eps^(-1)*(18927/16*Zeta(7)-31/18*Zeta(5)*Pi^2-239/360*Zeta(3)*Pi^4-44147/36*Zeta(3)^2-40859/29160*Pi^6+14285/108*Zeta(5)-113/27*Pi^2*Zeta(3)+506519/9720*Pi^4+1206563/54*Zeta(3)-6051515/3888*Pi^2-651546401/23328-70/3*HH)
   + O(1)
)
+(CA^2*CF^2)*(
   + eps^(-6)*(4961/648)
   + eps^(-5)*(-451/324*Pi^2+38657/486)
   + eps^(-4)*(397/3240*Pi^4-7975/54*Zeta(3)-179/216*Pi^2+1066517/1944)
   + eps^(-3)*(272/3*Zeta(5)+293/54*Pi^2*Zeta(3)-31259/9720*Pi^4-754991/486*Zeta(3)+358559/5832*Pi^2+107084117/34992)
   + eps^(-2)*(6065/18*Zeta(3)^2+16997/51030*Pi^6-16903/18*Zeta(5)+12259/243*Pi^2*Zeta(3)-281117/9720*Pi^4-32023111/2916*Zeta(3)+23659021/34992*Pi^2+1585980203/104976)
   + eps^(-1)*(-98381/36*Zeta(7)+6571/54*Zeta(5)*Pi^2+56017/4860*Zeta(3)*Pi^4+654539/81*Zeta(3)^2-14915/13608*Pi^6-4167568/405*Zeta(5)-89743/162*Pi^2*Zeta(3)-24918629/174960*Pi^4-380023273/5832*Zeta(3)+347179283/69984*Pi^2+29277646423/419904+60*HH)
   + O(1)
)
+(CA*CF^3)*(
   + eps^(-7)*(-11/3)
   + eps^(-6)*(1/3*Pi^2-265/9)
   + eps^(-5)*(26*Zeta(3)+Pi^2-18293/108)
   + eps^(-4)*(13/30*Pi^4+3044/9*Zeta(3)-343/36*Pi^2-510383/648)
   + eps^(-3)*(182*Zeta(5)-16*Pi^2*Zeta(3)+5141/810*Pi^4+117305/54*Zeta(3)-26125/216*Pi^2-12668057/3888)
   + eps^(-2)*(1747/8505*Pi^6-854*Zeta(3)^2+108332/45*Zeta(5)+362/27*Pi^2*Zeta(3)+56921/1944*Pi^4+3836057/324*Zeta(3)-1107673/1296*Pi^2-295187171/23328)
   + eps^(-1)*(13149/2*Zeta(7)-5524/15*Zeta(5)*Pi^2-3002/135*Zeta(3)*Pi^4-291697/27*Zeta(3)^2+712849/204120*Pi^6+1097047/54*Zeta(5)+101125253/1944*Zeta(3)-38043757/7776*Pi^2+197249/162*Pi^2*Zeta(3)+5508667/58320*Pi^4-6800926313/139968-40*HH)
   + O(1)
)
+(CF^4)*(
   + eps^(-8)*(2/3)
   + eps^(-7)*(4)
   + eps^(-6)*(59/3-2/9*Pi^2)
   + eps^(-5)*(-272/9*Zeta(3)+2/3*Pi^2+461/6)
   + eps^(-4)*(-74/135*Pi^4-508/3*Zeta(3)+82/9*Pi^2+6559/24)
   + eps^(-3)*(320/27*Pi^2*Zeta(3)-3008/15*Zeta(5)-103/45*Pi^4-8390/9*Zeta(3)+1117/18*Pi^2+1825/2)
   + eps^(-2)*(19360/27*Zeta(3)^2-848/8505*Pi^6-8876/5*Zeta(5)-440/9*Pi^2*Zeta(3)-217/27*Pi^4-30826/9*Zeta(3)+7733/24*Pi^2+298691/96)
   + eps^(-1)*(-14162/21*Zeta(7)+2896/15*Zeta(5)*Pi^2+1552/81*Zeta(3)*Pi^4+14060/9*Zeta(3)^2-8393/1620*Pi^6-235816/15*Zeta(5)-16483/27*Pi^2*Zeta(3)+479/540*Pi^4-87481/18*Zeta(3)+26425/18*Pi^2+94257/8)
   + O(1)
)
+(Nqgamma*CA*d3FF/NF)*(
   + eps^(-1)*(-7040/3*Zeta(5)-44/45*Pi^4+1232/3*Zeta(3)+440/3*Pi^2+352)
   + O(1)
)
+(d4AF/NF)*(
   + eps^(-2)*(12*Zeta(3)^2+31/945*Pi^6-110/3*Zeta(5)-4/3*Zeta(3)+2/3*Pi^2)
   + eps^(-1)*(-2481/2*Zeta(7)-164/3*Zeta(5)*Pi^2+91/15*Zeta(3)*Pi^4-1982/3*Zeta(3)^2-7559/17010*Pi^6+18230/9*Zeta(5)+352/3*Pi^2*Zeta(3)-97/135*Pi^4-5504/9*Zeta(3)+136/9*Pi^2-24+80*HH)
   + O(1)
)
+(Nqgamma*CF*d3FF/NF)*(
   + eps^(-2)*(1280/3*Zeta(5)+8/45*Pi^4-224/3*Zeta(3)-80/3*Pi^2-64)
   + eps^(-1)*(5504/3*Zeta(3)^2+19456/8505*Pi^6-6272/9*Zeta(5)-80*Pi^2*Zeta(3)+164/27*Pi^4-2512/9*Zeta(3)-2440/9*Pi^2-3008/3)
   + O(1)
):
# numerical values for the 1/eps poles:
#
#    158.0655372*CF*Nf^3
#  -2304.682193*CA*Nf^2*CF
#  +1604.851157*Nf^2*CF^2
#    +42.79664780*Nf*Nqgamma*d3FF/NF
# +10203.63919*CA^2*Nf*CF
# -12551.50755*CA*Nf*CF^2
#  +2095.465969*CF^3*Nf
#    +53.12744380*Nf*d4FF/NF
#   -235.3815629*Nqgamma*CA*d3FF/NF
#   -243.7386628*Nqgamma*CF*d3FF/NF
#   +274.4588169*d4AF/NF
# -13274.59954*CA^3*CF
# +19661.73518*CA^2*CF^2
#  -1602.055606*CA*CF^3
#  -2212.797849*CF^4

# 4-loop gluon form factor:

Fg[4] :=
+(CA*Nf^3)*(
   + eps^(-5)*(1/27)
   + eps^(-4)*(5/27)
   + eps^(-3)*(-7/81*Pi^2-55/81)
   + eps^(-2)*(-586/81*Zeta(3)-35/81*Pi^2-24167/1458)
   + eps^(-1)*(-401/2430*Pi^4-5450/81*Zeta(3)-131/243*Pi^2-465631/2916)
   + eps^(0)*(-14474/135*Zeta(5)+2278/243*Pi^2*Zeta(3)-709/486*Pi^4-99890/243*Zeta(3)+38489/4374*Pi^2-20832641/17496)
   + O(eps)
)
+(CF*Nf^3)*(
   + eps^(-3)*(-2/3)
   + eps^(-2)*(32/3*Zeta(3)-145/9)
   + eps^(-1)*(88/405*Pi^4+1040/9*Zeta(3)+34/27*Pi^2-10003/54)
   + eps^(0)*(4288/27*Zeta(5)-32/3*Pi^2*Zeta(3)+572/243*Pi^4+24812/27*Zeta(3)+1537/81*Pi^2-508069/324)
   + O(eps)
)
+(Nf^2*CA^2)*(
   + eps^(-6)*(41/162)
   + eps^(-5)*(113/486)
   + eps^(-4)*(-64/243*Pi^2-151/27)
   + eps^(-3)*(799/1458*Pi^2-5167/243*Zeta(3)-1085641/34992)
   + eps^(-2)*(-7087/14580*Pi^4-35848/729*Zeta(3)+425/54*Pi^2-1144163/209952)
   + eps^(-1)*(-73282/405*Zeta(5)+13198/729*Pi^2*Zeta(3)-18947/21870*Pi^4+28705/324*Zeta(3)+2504629/104976*Pi^2+541388327/419904)
   + eps^(0)*(717266/729*Zeta(3)^2+29429/102060*Pi^6-62671/1215*Zeta(5)-87329/8748*Pi^2*Zeta(3)+380701/116640*Pi^4+27036815/52488*Zeta(3)-53253361/629856*Pi^2+110016540845/7558272)
   + O(eps)
)
+(CA*Nf^2*CF)*(
   + eps^(-4)*(-7/3)
   + eps^(-3)*(26*Zeta(3)-1115/36)
   + eps^(-2)*(403/810*Pi^4+580/9*Zeta(3)+74/27*Pi^2-12749/108)
   + eps^(-1)*(442/9*Zeta(5)-566/27*Pi^2*Zeta(3)+446/405*Pi^4-5797/27*Zeta(3)+1475/108*Pi^2+642623/1296)
   + eps^(0)*(-4354/3*Zeta(3)^2-35881/51030*Pi^6-47948/27*Zeta(5)-1844/27*Pi^2*Zeta(3)-3455/729*Pi^4-538853/162*Zeta(3)-27629/486*Pi^2+3697777/324)
   + O(eps)
)
+(Nf^2*CF^2)*(
   + eps^(-2)*(1/2)
   + eps^(-1)*(320*Zeta(5)-236*Zeta(3)-74/3)
   + eps^(0)*(2432/3*Zeta(3)^2+4064/3645*Pi^6+3360*Zeta(5)+64/9*Pi^2*Zeta(3)-121/27*Pi^4-36260/9*Zeta(3)+439/54*Pi^2-80281/216)
   + O(eps)
)
+(Nf^2*d4FF/NA)*(
   + eps^(-1)*(128*Zeta(3)-176/3)
   + eps^(0)*(512*Zeta(3)^2-960*Zeta(5)+32/15*Pi^4+1520*Zeta(3)-9008/9)
   + O(eps)
)
+(CA^3*Nf)*(
   + eps^(-7)*(2/3)
   + eps^(-6)*(-271/162)
   + eps^(-5)*(-31/162*Pi^2-9329/972)
   + eps^(-4)*(6293/972+1253/486*Pi^2-583/27*Zeta(3))
   + eps^(-3)*(-1099/2430*Pi^4+11651/243*Zeta(3)+1727/486*Pi^2+7863881/34992)
   + eps^(-2)*(2285/243*Pi^2*Zeta(3)-5213/90*Zeta(5)+2491/1458*Pi^4+126722/729*Zeta(3)-350995/8748*Pi^2+217942129/209952)
   + eps^(-1)*(121679/162*Zeta(3)^2+54617/102060*Pi^6+209093/1620*Zeta(5)-185155/2916*Pi^2*Zeta(3)+95137/19440*Pi^4+778241/2916*Zeta(3)-24361195/104976*Pi^2-929929/46656)
   + O(1)
)
+(CA^2*Nf*CF)*(
   + eps^(-5)*(-22/9)
   + eps^(-4)*(176/9*Zeta(3)-733/54)
   + eps^(-3)*(16/45*Pi^4+157/108*Pi^2-1901/27*Zeta(3)+40735/648)
   + eps^(-2)*(-685/9*Zeta(5)-266/27*Pi^2*Zeta(3)-763/540*Pi^4-29530/81*Zeta(3)-4469/648*Pi^2+3167059/3888)
   + eps^(-1)*(-362/567*Pi^6-18425/27*Zeta(3)^2-22331/27*Zeta(5)+3791/81*Pi^2*Zeta(3)-20827/3240*Pi^4-274931/972*Zeta(3)-375197/3888*Pi^2+73947103/23328)
   + O(1)
)
+(CA*Nf*CF^2)*(
   + eps^(-3)*(-11/8)
   + eps^(-2)*(330*Zeta(5)-407/2*Zeta(3)-1537/24)
   + eps^(-1)*(554*Zeta(3)^2+9137/8505*Pi^6+360*Zeta(5)+16/3*Pi^2*Zeta(3)-1349/360*Pi^4-3919/3*Zeta(3)+607/72*Pi^2-38669/96)
   + O(1)
)
+(CF^3*Nf)*(
   + eps^(-1)*(69/4)
   + O(1)
)
+(Nf*d4AF/NA)*(
   + eps^(-2)*(40/3*Zeta(5)+8/3*Zeta(3)-4/3*Pi^2)
   + eps^(-1)*(226/8505*Pi^6-152/3*Zeta(3)^2+3860/9*Zeta(5)-76/3*Pi^2*Zeta(3)-77/135*Pi^4-5312/9*Zeta(3)+4/3*Pi^2+152/3)
   + O(1)
)
+(CA^4)*(
   + eps^(-8)*(2/3)
   + eps^(-7)*(-11/3)
   + eps^(-6)*(1/9*Pi^2+137/648)
   + eps^(-5)*(-38/9*Zeta(3)+341/324*Pi^2+52775/1944)
   + eps^(-4)*(5/648*Pi^4+605/54*Zeta(3)-1889/324*Pi^2+11383/243)
   + eps^(-3)*(1082/15*Zeta(5)+23/18*Pi^2*Zeta(3)+517/972*Pi^4+20405/972*Zeta(3)-114673/5832*Pi^2-5347817/17496)
   + eps^(-2)*(47599/102060*Pi^6+5413/27*Zeta(3)^2+1199/486*Pi^2*Zeta(3)-64669/60*Zeta(5)-7493/6480*Pi^4+653867/729*Zeta(3)+87862/2187*Pi^2-257277595/104976)
   + eps^(-1)*(4385053/1008*Zeta(7)-7457/135*Zeta(5)*Pi^2+75677/9720*Zeta(3)*Pi^4-1098847/324*Zeta(3)^2-543383/102060*Pi^6-651151/405*Zeta(5)+92429/972*Pi^2*Zeta(3)+1875703/174960*Pi^4+7693631/1458*Zeta(3)+196729/432*Pi^2-749534537/104976-10/3*HH)
   + O(1)
)
+(d4AA/NA)*(
   + eps^(-2)*(12*Zeta(3)^2+31/945*Pi^6-110/3*Zeta(5)-4/3*Zeta(3)+2/3*Pi^2)
   + eps^(-1)*(-2481/2*Zeta(7)-164/3*Zeta(5)*Pi^2+91/15*Zeta(3)*Pi^4-1982/3*Zeta(3)^2-7933/17010*Pi^6+17660/9*Zeta(5)+386/3*Pi^2*Zeta(3)-67/270*Pi^4-2804/9*Zeta(3)-4/3*Pi^2-32/3+80*HH)
   + O(1)
)
:
# numerical values for the 1/eps poles:
#
#  -261.9557055*CA*Nf^3
#   -12.74256463*CF*Nf^3
# +1574.061719*Nf^2*CA^2
#  +282.0522046*CA*Nf^2*CF
#   +23.46478583*Nf^2*CF^2
#   +95.19661694*Nf^2*d4FF/NA
#  -532.4811078*CA^3*Nf
#  -650.8952471*CA^2*Nf*CF
#   +14.99787070*CA*Nf*CF^2
#   +17.25000000*CF^3*Nf
#  -604.7010044*Nf*d4AF/NA
# -1081.022806*CA^4
#  +579.5738868*d4AA/NA



#======================================================================
#   quark collinear anomalous dimension
#======================================================================

# 1-loop quark collinear anomalous dimension:

colq[1] := 6*CF:

# 2-loop quark collinear anomalous dimension:

colq[2] :=
+(CF*Nf)*(-2/3*Pi^2-130/27)
+(CA*CF)*(+11/3*Pi^2-52*Zeta(3)+961/27)
+(CF^2)*(-4*Pi^2+48*Zeta(3)+3):
# numerical values:
#
#  -11.39455108*CF*Nf
#   +9.274183099*CA*CF
#  +21.22031375*CF^2


# 3-loop quark collinear anomalous dimension:

colq[3] :=
+(CF*Nf^2)*(+20/27*Pi^2+16/27*Zeta(3)-4834/729)
+(CF*CA*Nf)*(-2594/243*Pi^2+1928/27*Zeta(3)-22/45*Pi^4+17318/729)
+(CF^2*Nf)*(+26/9*Pi^2-512/9*Zeta(3)+28/27*Pi^4-2953/27)
+(CF*CA^2)*(+7163/243*Pi^2+83/45*Pi^4-7052/9*Zeta(3)+272*Zeta(5)+88/9*Pi^2*Zeta(3)+139345/1458)
+(CF^2*CA)*(-410/9*Pi^2+1688/3*Zeta(3)-494/135*Pi^4+240*Zeta(5)+16/3*Pi^2*Zeta(3)+151/2)
+(CF^3)*(+136*Zeta(3)-480*Zeta(5)+16/5*Pi^4+6*Pi^2-32/3*Pi^2*Zeta(3)+29):
# numerical values:
#
#    1.392146720*CF*Nf^2
#  -43.38763696*CF*CA*Nf
#  -48.22502633*CF^2*Nf
#  +22.33614290*CF*CA^2
# +257.9333214*CF^2*CA
#  -60.86634434*CF^3


# 4-loop quark collinear anomalous dimension:

colq[4] :=
+(CF*Nf^3)*(-37382/6561+8/81*Pi^2+1424/243*Zeta(3)+32/1215*Pi^4)
+(CA*Nf^2*CF)*(-97189/17496+14872/243*Zeta(3)-1184/9*Zeta(5)+38/135*Pi^4+41579/4374*Pi^2+128/27*Pi^2*Zeta(3))
+(Nf^2*CF^2)*(+9965/486+1040/9*Zeta(5)-2008/1215*Pi^4+986/81*Pi^2-4232/81*Zeta(3)-112/27*Pi^2*Zeta(3))
+(CA^2*Nf*CF)*(+326863/1944-445117/4374*Pi^2+140632/243*Zeta(3)+6916/9*Zeta(3)^2+3023/8505*Pi^6-4291/405*Pi^4+6088/27*Zeta(5)-1792/27*Pi^2*Zeta(3))
+(CA*Nf*CF^2)*(+1952/27*Pi^2*Zeta(3)-1092511/972-3400/3*Zeta(3)^2+718/945*Pi^6+26372/1215*Pi^4+673/162*Pi^2-23518/81*Zeta(3)-4472/3*Zeta(5))
+(CF^3*Nf)*(-256/9*Pi^2*Zeta(3)+27949/108-167/45*Pi^4+161/3*Pi^2-1120/9*Zeta(3)+3872/3*Zeta(5)-14668/8505*Pi^6+368*Zeta(3)^2)
+(1/NF*Nf*d4FF)*(+64/3*Pi^2*Zeta(3)-384+2272/9*Pi^2-5312/9*Zeta(3)-21760/9*Zeta(5)+1184/8505*Pi^6-80/27*Pi^4+1216/3*Zeta(3)^2)
+(CA^3*CF)*(+560/3*HH-18927/2*Zeta(7)-17449/8505*Pi^6+89591/2430*Pi^4+1062149/4374*Pi^2-11674/9*Zeta(3)^2-2159464/243*Zeta(3)+301166/27*Zeta(5)+12740/27*Pi^2*Zeta(3)+239/45*Zeta(3)*Pi^4+124/9*Zeta(5)*Pi^2+7179083/26244)
+(CA^2*CF^2)*(-480*HH-121/35*Pi^6+196/3*Zeta(3)^2+22050*Zeta(7)-11198/243*Pi^4-46771/81*Pi^2+375964/27*Zeta(3)-97292/9*Zeta(5)-1504/3*Zeta(5)*Pi^2-1532/45*Zeta(3)*Pi^4-10864/27*Pi^2*Zeta(3)+29639/18)
+(CA*CF^3)*(-25060*Zeta(7)+320*HH+65917/8505*Pi^6+3240*Zeta(3)^2+2047/45*Pi^4+389*Pi^2-9400*Zeta(3)+6048*Zeta(5)+1664/3*Zeta(5)*Pi^2+892/9*Pi^2*Zeta(3)+376/15*Zeta(3)*Pi^4-2085/2)
+(CF^4)*(-128*Zeta(5)*Pi^2+64/45*Zeta(3)*Pi^4-40*Pi^2*Zeta(3)+4008*Zeta(3)-150*Pi^2-38/5*Pi^4+11760*Zeta(7)-5040*Zeta(5)-2304*Zeta(3)^2-4222/945*Pi^6+4873/12)
+(1/NF*d4AF)*(+192+1312/3*Zeta(5)*Pi^2-728/15*Zeta(3)*Pi^4-2816/3*Pi^2*Zeta(3)-640*HH+9924*Zeta(7)+776/135*Pi^4+30236/8505*Pi^6-1088/9*Pi^2+15856/3*Zeta(3)^2+44032/9*Zeta(3)-145840/9*Zeta(5))
:
# numerical values:
#
#    4.886827983*CF*Nf^3
# +109.0814153*CA*Nf^2*CF
#  -12.53424251*Nf^2*CF^2
# -274.1473606*CA^2*Nf*CF
# -912.8448456*CA*Nf*CF^2
# +151.9337889*CF^3*Nf
# -425.0195504/NF*Nf*d4FF
#  -13.80931202*CA^3*CF
#+2438.569339*CA^2*CF^2
#-1373.764651*CA*CF^3
#  392.8994784*CF^4
#-2195.670535/NF*d4AF



#======================================================================
#   gluon collinear anomalous dimension
#======================================================================
#
# Note that, compared to the pole formulas in this file, the gluon collinear anomalous dimension
# colg[k] is shifted by -2*k times the coefficient b[k-1] of as^(k+1) in the beta function

# 1-loop gluon collinear anomalous dimension:

colg[1] := 22/3*CA-4/3*Nf:

# 2-loop gluon collinear anomalous dimension:

colg[2] :=
+(CA*Nf)*(+2/9*Pi^2-256/27)
+(CF*Nf)*(-4)
+(CA^2)*(-11/9*Pi^2-4*Zeta(3)+1384/27):
# numerical values:
#
#  -7.288236059*CA*Nf
#  -4.*CF*Nf
# +34.38818182*CA^2


# 3-loop gluon collinear anomalous dimension:

colg[3] :=
+(CA*Nf^2)*(+269/729-20/81*Pi^2+112/27*Zeta(3))
+(CF*Nf^2)*(+22/9)
+(CA^2*Nf)*(-30715/729-82/135*Pi^4+1198/243*Pi^2-712/27*Zeta(3))
+(CF*CA*Nf)*(+2/3*Pi^2+304/9*Zeta(3)+8/45*Pi^4-2434/27)
+(CF^2*Nf)*(+2)
+(CA^3)*(+194372/729+319/135*Pi^4+32*Zeta(5)-244/3*Zeta(3)+40/9*Pi^2*Zeta(3)-6109/243*Pi^2):
# numerical values:
#
#   +2.918369387*CA*Nf^2
#   +2.444444444*CF*Nf^2
#  -84.34119232*CA^2*Nf
#  -25.64842919*CF*CA*Nf
#   +2.*CF^2*Nf
# +236.8237993*CA^3


# 4-loop gluon collinear anomalous dimension:

colg[4] :=
+(CA*Nf^3)*(-15890/6561+64/1215*Pi^4-400/243*Zeta(3)-8/243*Pi^2)
+(CF*Nf^3)*(+308/243)
+(Nf^2*CA^2)*(-16/3*Pi^2*Zeta(3)+611939/17496-1024/9*Zeta(5)+782/1215*Pi^4+37354/243*Zeta(3)-13483/4374*Pi^2)
+(CA*Nf^2*CF)*(+16/9*Pi^2*Zeta(3)+1199/18-1688/81*Zeta(3)+304/9*Zeta(5)+32/405*Pi^4-86/27*Pi^2)
+(Nf^2*CF^2)*(+676/27-352/9*Zeta(3))
+(Nf^2*d4FF/NA)*(-1408/9+1024/3*Zeta(3))
+(CA^3*Nf)*(+74/3*Pi^2*Zeta(3)-421325/1944+18622/25515*Pi^6-596/9*Zeta(3)^2+16066/27*Zeta(5)-34751/2430*Pi^4-260822/243*Zeta(3)+155273/4374*Pi^2)
+(CA^2*Nf*CF)*(-88/3*Pi^2*Zeta(3)-903983/972+3023/54*Pi^2+29606/81*Zeta(3)+152*Zeta(3)^2+704/8505*Pi^6-299/405*Pi^4+8/9*Zeta(5))
+(CA*Nf*CF^2)*(+685/12-80*Zeta(3)^2-40/189*Pi^6+37/45*Pi^4-1/3*Pi^2+1592/3*Zeta(3)-1600/3*Zeta(5))
+(CF^3*Nf)*(+46)
+(Nf*d4AF/NA)*(+608/3*Pi^2*Zeta(3)+448/9-1808/8505*Pi^6+616/135*Pi^4+1216/3*Zeta(3)^2-32/3*Pi^2+2560/9*Zeta(3)-30880/9*Zeta(5))
+(CA^4)*(+37232/27*Zeta(5)-1051411/4374*Pi^2-2686/9*Zeta(3)^2-1427/2*Zeta(7)-12526/3645*Pi^6+80/3*HH-21940/243*Zeta(3)+62092/1215*Pi^4+1034/9*Pi^2*Zeta(3)-548/9*Zeta(5)*Pi^2-101/45*Zeta(3)*Pi^4+10672040/6561)
+(d4AA/NA)*(+9924*Zeta(7)+268/135*Pi^4-640*HH+31732/8505*Pi^6+32/3*Pi^2+15856/3*Zeta(3)^2+39328/9*Zeta(3)-141280/9*Zeta(5)+128/9-3088/3*Pi^2*Zeta(3)-728/15*Zeta(3)*Pi^4+1312/3*Zeta(5)*Pi^2)
:
# numerical values:
#
#    +0.4055072027*CA*Nf^3
#    +1.267489712*CF*Nf^3
#   +70.77444019*Nf^2*CA^2
#   +73.93720360*CA*Nf^2*CF
#   -21.97674406*Nf^2*CF^2
#  +253.8576452*Nf^2*d4FF/NA
# -1033.987297*CA^3*Nf
#   -57.93774997*CA^2*Nf*CF
#  -100.3150979*CA*Nf*CF^2
#   +46*CF^3*Nf
#   -41.20801902*Nf*d4AF/NA
# +1557.428742*CA^4
# -2451.040712*d4AA/NA


#======================================================================
#   conventions for color factors for SU(Nc)
#======================================================================


TF := 1/2:

SUN := [
	NF = Nc,
	NA = Nc^2-1,
	CA = Nc,
	CF = (Nc^2-1)/2/Nc,
	d4FF = (Nc^2-1)*(Nc^4-6*Nc^2+18)/96/Nc^2,
	d4AF = (Nc^2-1)*Nc*(Nc^2+6)/48,
	d4AA = (Nc^2-1)*Nc^2*(Nc^2+36)/24,
	d3FF = 1/8*(Nc^2-1)*(Nc^2-4)/2/Nc
]:
# for Nc=3:
# [NF = 3, NA = 8, CA = 3, CF = 4/3, d4FF = 5/12, d4AF = 15/2, d4AA = 135, d3FF = 5/6]



#======================================================================
#   conventions for the multiple zeta values zeta(5,3)
#======================================================================

# The multiple zeta value zeta(5,3) ~ 0.037707673:
`evalf/zeta` := proc()
	if [_passed]=[5,3] then
		evalf(sum(1/n^5*sum(1/k^3,k=1..n-1),n=2..infinity)):
	else
		error "unexpected multiple zeta value: zeta(%1)", [_passed]:
	end if:
end proc:
# with evalf[100](zeta(5,3)); it is printed to 100 digits


